Reasoning About Vectors using an SMT Theory of Sequences

Dynamic arrays, also referred to as vectors, are fundamental data structures used in many programs. Modeling their semantics efficiently is crucial when reasoning about such programs. The theory of arrays is widely supported but is not ideal, because the number of elements is fixed (determined by its index sort) and cannot be adjusted, which is a problem, given that the length of vectors often plays an important role when reasoning about vector programs. In this paper, we propose reasoning about vectors using a theory of sequences. We introduce the theory, propose a basic calculus adapted from one for the theory of strings, and extend it to efficiently handle common vector operations. We prove that our calculus is sound and show how to construct a model when it terminates with a saturated configuration. Finally, we describe an implementation of the calculus in cvc5 and demonstrate its efficacy by evaluating it on verification conditions for smart contracts and benchmarks derived from existing array benchmarks.

==> regressions/gen_rr.sh <==
#!/bin/bash
MY_DIR="`dirname \"$0\"`"
MY_DIR=`realpath $MY_DIR`

CVC5_BINARY="$MY_DIR/cvc5-Linux"
REWRITE_RAW_DIR=$MY_DIR/sygus_rewrites
REWRITE_SMTLIB=$MY_DIR/smtlib_rewrites

rm -r $REWRITE_SMTLIB
rm -r $REWRITE_RAW_DIR
mkdir $REWRITE_SMTLIB
mkdir $REWRITE_RAW_DIR


echo "Generating Rewrites for terms"
$CVC5_BINARY seq-rr.sy --sygus-rr --sygus-samples=0 --sygus-rr-synth-check --sygus-abort-size=9 --strings-exp --dag-thresh=0 |grep rewrite > $REWRITE_RAW_DIR/terms.txt


echo "Done Generating Rewrites"

echo "Generating smtlib files"
i=0
cat $REWRITE_RAW_DIR/terms.txt | while read line 
do
   path=$REWRITE_SMTLIB/${i}.smt2
   echo "(set-logic ALL)" > $path
   echo "(declare-sort E 0)" >> $path
   echo "(declare-fun s () (Seq E))" >> $path
   echo "(declare-fun t () (Seq E))" >> $path
   echo "(declare-fun i () Int)" >> $path
   echo "(declare-fun j () Int)" >> $path
   echo "(declare-fun e () E)" >> $path
   echo $line | sed 's/(rewrite/(assert (distinct/g' >> $path
   echo ")" >> $path
   echo "(check-sat)" >> $path
   i=$((i+1))
done


==> regressions/run.sh <==
~/git/6194c0e983b0bed4cac4521b/cvc5-Andres $1 --strings-exp
~/git/6194c0e983b0bed4cac4521b/cvc5-Andres $1 --strings-exp --seq-array=lazy


==> regressions/run_rr.sh <==
#/bin/bash
MY_DIR="`dirname \"$0\"`"
MY_DIR=`realpath $MY_DIR`
REWRITES_DIR=$MY_DIR/smtlib_rewrites
for f in `ls $REWRITES_DIR`
do
  echo "########################### $f ################"
  path=$REWRITES_DIR/$f
  $MY_DIR/./cvc5-Andres $path --strings-exp
  $MY_DIR/./cvc5-Andres $path --strings-exp --seq-array=lazy
done


==> swap.cpp <==
#include <iostream>
#include <vector>

// @pre: 0 <= i,j < s.size()
// @pre: s[i] == s[j]
// @post: swap(s, i, j) == s
void swap(std::vector<int>& s, int i, int j) {
  int a = s[i];
  int b = s[j];
  s[i] = b;
  s[j] = a;
}

void print(std::vector<int> s) {
  for (auto e : s) {
    std::cout << e << std::endl;
  }
}

int main() {
    std::cout << "Hello World!" << std::endl;
    
    std::vector<int> s = {10, 20, 30, 40};

    std::cout << "before !" << std::endl;
    print(s);
    std::cout << "after !" << std::endl;
    swap(s,1,2);
    print(s);

    return 0;
}


==> swap.py <==
def swap(s, i, j):
  a = s[i]
  b = s[j]
  s[i] = b
  s[j] = a

s = [0,10,20,30]
print(s)
swap(s, 1, 3)
print(s)

